Learning Frequency Domain Approximation for Binary Neural Networks

Binary neural networks (BNNs) represent original full-precision weights and activations into 1-bit with sign function. Since the gradient of the conventional sign function is almost zero everywhere which cannot be used for back-propagation, several attempts have been proposed to alleviate the optimization difficulty by using approximate gradient. However, those approximations corrupt the main direction of factual gradient. To this end, we propose to estimate the gradient of sign function in the Fourier frequency domain using the combination of sine functions for training BNNs, namely frequency domain approximation (FDA). The proposed approach does not affect the low-frequency information of the original sign function which occupies most of the overall energy, and high-frequency coefficients will be ignored to avoid the huge computational overhead. In addition, we embed a noise adaptation module into the training phase to compensate the approximation error. The experiments on several benchmark datasets and neural architectures illustrate that the binary network learned using our method achieves the state-of-the-art accuracy. Code will be available at \textit{https://gitee.com/mindspore/models/tree/master/research/cv/FDA-BNN}.

==> fig/ghost-plot.py <==
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import matplotlib.font_manager as fm
import numpy as np

n=2
x = np.arange( -n,  n,  0.01)

plt.figure(figsize=(24, 12))
# plt.subplots_adjust(hspace=0.25, wspace=0.25)
##################################
y=np.sign(x)
ax = plt.subplot(2,4,1)
ax.set_title('(a)', y=-0.1, fontsize=20)
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
plt.plot()
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, '$Sign(x)$', font1)

#################################################
y=np.zeros(x.shape)
y[x.shape[0]/2]=2
ax = plt.subplot(2,4,5)
ax.set_title('(e)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 30,
}
plt.text(0.1, 1.2, r'$\frac{\delta Sign(x)}{\delta x}$', font1)

#################################################
y=np.clip(x,-1,1)

ax = plt.subplot(2,4,2)
ax.set_title('(b)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, r'$Clip(x,-1,1)$', font1)

#################################################
y=np.zeros(x.shape)
y[x.shape[0]/4:x.shape[0]/4*3]=1

ax = plt.subplot(2,4,6)
ax.set_title('(f)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 30,
}
plt.text(0.1, 1.2, r'$\frac{\delta Clip(x,-1,1)}{\delta x}$', font1)

#################################################
y=np.sin(x)
y[:43]=-1
y[-43:]=1
ax = plt.subplot(2,4,3)
ax.set_title('(c)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, r'$SIN_1(x)$', font1)

#################################################
y=np.cos(x)
y[:43]=0
y[-43:]=0

ax = plt.subplot(2,4,7)
ax.set_title('(g)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 30,
}
plt.text(0.1, 1.2, r'$\frac{\delta SIN_1(x)}{\delta x}$', font1)

#################################################
y=0
for i in range(10):
	y+= (4/np.pi) * np.sin((2*i+1)*x)/(2*i+1)

ax = plt.subplot(2,4,4)
ax.set_title('(d)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, r'$SIN_{10}(x)$', font1)

#################################################
y=0
for i in range(10):
	y+= (4/np.pi) * np.cos((2*i+1)*x)

ax = plt.subplot(2,4,8)
ax.set_title('(h)', y=-0.1, fontsize=20)
# plt.figure(figsize=(6, 6))
plt.vlines(0,-20,20,colors='black', alpha=0.6)
plt.hlines(0,-20,20,colors='black', alpha=0.6)
plt.plot(x,y, color='red')
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-10, 10)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)

x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(20)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

font1 = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 30,
}
plt.text(0.2, 6, r'$\frac{\delta SIN_{10}(x)}{\delta x}$', font1)

# plt.show()

plt.savefig("functions.pdf")


==> fig/ghost-plot2.py <==
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import matplotlib.font_manager as fm
import numpy as np
from scipy.fftpack import  fft

n=np.pi
x = np.arange( -n,  n,  0.0001)
num=20
border=5000
plt_num=100

plt.figure(figsize=(24, 14))
# plt.subplots_adjust(hspace=0.25, wspace=0.25)
##################################
y3 = np.sign(x)
yf3=abs(fft(y3))
xf3 = np.arange(len(y3))        # 频率
dy3 = abs(yf3-yf3)

ax = plt.subplot(3,4,1)
ax.set_title('(a)', y=-0.1, fontsize=20)
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x[border:-border],y3[border:-border], color='blue') 
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, 'Sign(x)', font1)
plt.text(-0.2, 0.9, '1', font1)
plt.text(0.1, -1.1, '-1', font1)
plt.hlines(1,0,0.05,colors='black', alpha=0.6)
plt.hlines(-1,0,0.05,colors='black', alpha=0.6)

ax = plt.subplot(3,4,5)
ax.set_title('(e)', y=-0.1, fontsize=20)
# plt.vlines(0,-20,40020,colors='black', alpha=0.6)
# plt.hlines(0,-200,200,colors='black', alpha=0.6)
plt.plot(xf3[0:plt_num],yf3[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 40020)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(33, 30000, 'FFT Sign(x)', font1)

ax = plt.subplot(3,4,9)
ax.set_title('(i)', y=-0.1, fontsize=20)
# plt.vlines(0,-20000,40020,colors='black', alpha=0.6)
plt.hlines(0,-200,200,colors='red', alpha=1)
plt.plot(xf3[0:plt_num],dy3[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 2000)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(8, 1600, '|FFT Sign(x)-FFT Sign(x)|', font1)
#################################################
##################################
y1 = 0
a=1
y1 += (4/np.pi) * np.sin(x*a)
for i in range(1,num):
    y1 += (4/np.pi) * np.sin((2*i+1)*x*a)/(2*i+1)
    
yf1=abs(fft(y1))                # 取绝对值
xf1 = np.arange(len(y1))        # 频率
dy1 = abs(yf3-yf1)

ax = plt.subplot(3,4,2)
ax.set_title('(b)', y=-0.1, fontsize=20)
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x[border:-border],y1[border:-border], color='blue') 
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, 'Sin$_{20}$(x)', font1)
plt.text(-0.2, 0.9, '1', font1)
plt.text(0.1, -1.1, '-1', font1)
plt.hlines(1,0,0.05,colors='black', alpha=0.6)
plt.hlines(-1,0,0.05,colors='black', alpha=0.6)

ax = plt.subplot(3,4,6)
ax.set_title('(f)', y=-0.1, fontsize=20)
# plt.vlines(0,-20,40020,colors='black', alpha=0.6)
# plt.hlines(0,-200,200,colors='black', alpha=0.6)
plt.plot(xf1[0:plt_num],yf1[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 40020)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(33, 30000, 'FFT Sin$_{20}$(x)', font1)

ax = plt.subplot(3,4,10)
ax.set_title('(j)', y=-0.1, fontsize=20)
plt.plot(xf1[0:plt_num],dy1[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 2500)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(8, 2000, '|FFT Sign(x)-FFT Sin$_{20}$(x)|', font1)
#################################################
##################################
y2=np.tanh(x*num)
yf2=abs(fft(y2))
xf2 = np.arange(len(y2))        # 频率
dy2 = abs(yf3-yf2)

ax = plt.subplot(3,4,3)
ax.set_title('(c)', y=-0.1, fontsize=20)
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x[border:-border],y2[border:-border], color='blue') 
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, 'Tanh$_{20}$(x)', font1)
plt.text(-0.2, 0.9, '1', font1)
plt.text(0.1, -1.1, '-1', font1)
plt.hlines(1,0,0.05,colors='black', alpha=0.6)
plt.hlines(-1,0,0.05,colors='black', alpha=0.6)

ax = plt.subplot(3,4,7)
ax.set_title('(g)', y=-0.1, fontsize=20)
# plt.vlines(0,-20,40020,colors='black', alpha=0.6)
# plt.hlines(0,-200,200,colors='black', alpha=0.6)
plt.plot(xf2[0:plt_num],yf2[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 40020)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(33, 30000, 'FFT Tanh$_{20}$(x)', font1)

ax = plt.subplot(3,4,11)
ax.set_title('(k)', y=-0.1, fontsize=20)
plt.plot(xf2[0:plt_num],dy2[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 2000)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(4, 1600, '|FFT Sign(x)-FFT Tanh$_{20}$(x)|', font1)
#################################################
##################################
def sigmoid(x):
	return 1 / (1 + np.exp(-x))

y4=2*sigmoid(num*x)*(1+num*x*(1-sigmoid(num*x)))-1
yf4=abs(fft(y4))
xf4 = np.arange(len(y4))        # 频率
dy4 = abs(yf3-yf4)

ax = plt.subplot(3,4,4)
ax.set_title('(d)', y=-0.1, fontsize=20)
plt.vlines(0,-2,2,colors='black', alpha=0.6)
plt.hlines(0,-2,2,colors='black', alpha=0.6)
plt.plot(x[border:-border],y4[border:-border], color='blue') 
# plt.grid(True, linestyle = "-.", alpha=0.8)
plt.xlim(-2, 2)
plt.ylim(-2, 2)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(2)
y_major_locator=MultipleLocator(2)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
font1 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 23,
}
plt.text(0.1, 1.2, 'SS$_{20}$(x)', font1)
plt.text(-0.2, 0.9, '1', font1)
plt.text(0.1, -1.1, '-1', font1)
plt.hlines(1,0,0.05,colors='black', alpha=0.6)
plt.hlines(-1,0,0.05,colors='black', alpha=0.6)

ax = plt.subplot(3,4,8)
ax.set_title('(h)', y=-0.1, fontsize=20)
# plt.vlines(0,-20,40020,colors='black', alpha=0.6)
# plt.hlines(0,-200,200,colors='black', alpha=0.6)
plt.plot(xf4[0:plt_num],yf4[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 40020)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(33, 30000, 'FFT SS$_{20}$(x)', font1)

ax = plt.subplot(3,4,12)
ax.set_title('(l)', y=-0.1, fontsize=20)
plt.plot(xf4[0:plt_num],dy4[0:plt_num], color='red')
plt.xlim(-2, 102)
plt.ylim(-20, 2000)
plt.xticks(fontsize=0)
plt.yticks(fontsize=0)
x_major_locator=MultipleLocator(20000)
y_major_locator=MultipleLocator(20000)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)
plt.text(8, 1600, '|FFT Sign(x)-FFT SS$_{20}$(x)|', font1)
#################################################

# plt.show()

plt.savefig("functions.pdf")


==> fig/plot2.py <==
import matplotlib.pyplot as plt
from matplotlib.pyplot import MultipleLocator
import matplotlib.font_manager as fm
import numpy as np

#########################################################################################################################

x = ['1', '2','3','4','5','6','7','8','9','10','11','12','13','14','15','16','17','18','19','20']
index = np.arange(len(x)) 
y1 = [0.374,0.386,0.395,0.4075,0.4425,0.4725,0.4875,0.51,0.5325,0.55,0.5875,0.625,0.6525,0.6875,0.7125,0.74,0.765,0.8025,0.8275,0.8475]
y2 = [70.64,75.68,83.51,84.84,85.46,85.43,85.46,85.47,85.74,85.32,85.15,85.24,84.88,85.69,85.45,85.57,85.28,85.21,85.64,85.11]
#*10^5

fig = plt.figure()

#plt.grid(True, which='minor', linestyle = "-.")
bar_width=0.35


ax1 = fig.add_subplot(111)
ax1.bar(index, y1, bar_width, alpha=0.5, color='r', label='')
# ax1.set_ylim([50, 64])
ax1.set_xlabel(r'$n$', fontsize=18)
ax1.set_ylabel('Training Time (min/epoch)', fontsize=14)
plt.yticks(fontsize=14)
# ax1.legend(loc=[0.1,0.85], fontsize=14)

ax2 = ax1.twinx()  # this is the important function
ax2.plot(index+bar_width/2, y2, alpha=1, linewidth=2, marker='^', color='b', label='Acc')
# ax2.set_ylim([80, 87])
ax2.set_xlabel(r'$n$', fontsize=14)
ax2.set_ylabel(r'Acc (%)', fontsize=14)
plt.xticks(index + bar_width/2, x, fontsize=14)  
# ax2.legend(loc=[0.1,0.77], fontsize=14)

#ax1.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
ax2.yaxis.grid(True, which='major', alpha=0.8, linestyle="-.") #y坐标轴的网格使用次刻度
# plt.xticks(fontsize=14)
# plt.yticks(fontsize=14)
plt.tight_layout()
plt.yticks(fontsize=14)
# plt.show()
plt.savefig("acc.pdf")


#########################################################################################################################
x = ['1', '2','3','4','5','6','7','8','9','10','11','12','13','14','15','16','17','18','19','20']
x2 = ['9','10','11','12','13','14','15','16','17','18','19','20']
y1 = [70.64,75.68,83.51,84.84,85.46,85.43,85.46,85.47,85.74,85.32,85.15,85.24,84.88,85.69,85.45,85.57,85.28,85.21,85.64,85.11]
y2 = [70.84,72.1,76.88,78.01,82.01,83.76,84.46,84.01,84.57,84.74,84.81,84.97,84.78,85.24,85.02,85.17,85.26,85.11,85.32,85.74]
y3 = np.array([85.57,85.55,85.97,85.32,85.33,85.53,85.35,85.74,85.47,85.97,85.68,86.03])+0.17

plt.figure()
plt.plot(x,y1, 'o-', color='blue', linewidth=2, alpha=0.7, markersize=1, markerfacecolor='none', label=r'Setting 1')
plt.plot(x,y2, 's--', color='red',   linewidth=2, markersize=1, markerfacecolor='none', label=r'Setting 2')
plt.plot(x2,y3, 'v-.',  color='black',  linewidth=4, markersize=1, markerfacecolor='none', label=r'Setting 3')
# plt.xscale('log')
plt.xlim(0, 21)
plt.ylim(70,87)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
plt.xlabel(r'$n_p$', fontsize=18)
plt.ylabel("Accuray(%)", fontsize=14)
plt.grid(True, linestyle = "-.", alpha=0.8)
plt.legend(loc=[0.65,0.05], fontsize=18)
 
#保存图
plt.savefig("acc2.pdf")
